Simultaneous Envy and Equitability Guarantees

Recent work in fair division has focused on either simultaneously satisfying closely related fairness notions or achieving a single notion across the ex-ante and ex-post worlds. We study the compatibility of two fundamentally different fairness notions: envy-freeness and equitability. For indivisible goods-only and chores-only settings, we study the existence and complexity of simultaneously satisfying their relaxations, revealing sharp contrasts between the two settings. For normalized binary goods, we give a polynomial-time algorithm for computing an EF1+EQ1 allocation with at most seven agents, but also construct a normalized instance with a larger number of agents for which no such allocation exists. In sharp contrast, binary chores admit the stronger EFX+EQX guarantee for any number of agents, even without normalization. We further initiate the study of cross-notion ex-ante and ex-post guarantees, asking whether randomized allocations can provide ex-ante guarantees for one notion while preserving ex-post guarantees for another.

==> anc/ef1_eq1_113_certificate.py <==
#!/usr/bin/env python3
"""Structural certificate for the normalized binary EF1+EQ1 counterexample.

Run: python3 anc/ef1_eq1_113_certificate.py
Requires Python 3.8+ and only its standard library; no solver, data, or seed.

This checker reconstructs the (n,m,k)=(113,341,165) instance from the
paper, rather than relying on an external instance file. Integers 1..31
encode the nonzero vectors of F_2^5. An agent of type a approves a good
labelled x precisely when the parity of (a & x) is zero.

The finite check establishes normalization, the duplicated-type utility
bottleneck, four-good coverage (including repeated labels), and the
capacity contradiction. It does not enumerate allocations, search for
smaller counterexamples, or assert that 113 is the minimum population.
"""

from collections import Counter
from itertools import combinations_with_replacement
from math import comb


def require(condition, message):
    """Keep verification active even when Python is run with -O."""
    if not condition:
        raise RuntimeError(message)


def approves(agent_type, good_label):
    return int(bin(agent_type & good_label).count("1") % 2 == 0)


def verify():
    labels = tuple(range(1, 32))
    copies_per_label = 11
    chosen_type = 1
    bottleneck_count = 83
    goods = tuple((x, ell) for x in labels for ell in range(1, 12))
    agent_types = (chosen_type,) * bottleneck_count + tuple(
        a for a in labels if a != chosen_type
    )
    valuations = tuple(
        tuple(approves(a, x) for x, _ in goods) for a in agent_types
    )
    n, m, k, bound = len(agent_types), len(goods), 165, 2
    require((n, m) == (113, 341), "Incorrect instance dimensions")
    require(len(set(goods)) == m, "Goods must be distinct objects")
    require(Counter(x for x, _ in goods) == Counter({x: copies_per_label for x in labels}),
            "Incorrect label multiplicities")
    require(all(len(row) == m and set(row) <= {0, 1} for row in valuations),
            "Valuations must be binary")
    require(all(sum(row) == k for row in valuations), "Normalization failed")
    require(set(agent_types) == set(labels), "Not all valuation types occur")
    counts = Counter(agent_types)
    require(counts[chosen_type] == bottleneck_count, "Wrong bottleneck multiplicity")
    require(all(counts[a] == 1 for a in labels if a != chosen_type),
            "Every other type must occur once")
    require(all(row == valuations[0] for row in valuations[:bottleneck_count]),
            "Bottleneck agents must have identical valuations")
    require(k < bound * bottleneck_count,
            "Cannot force a bottleneck utility below two")

    # Four distinct goods may repeat a label. Since each label has 11
    # distinct copies, every four-label multiset is realizable by goods.
    # Bit a-1 records whether type a approves a label.
    masks = {
        x: sum(1 << (a - 1) for a in labels if approves(a, x))
        for x in labels
    }
    checked = 0
    for four_labels in combinations_with_replacement(labels, bound + 2):
        common = (1 << len(labels)) - 1
        for x in four_labels:
            common &= masks[x]
        require(common != 0, "Uncovered label multiset: %r" % (four_labels,))
        checked += 1
    require(checked == comb(34, 4) == 46376, "Incorrect coverage-check count")
    require(n == len(labels) + k // bound, "Construction-lemma count failed")
    capacity = (bound + 1) * n
    require(capacity == 339 and m - capacity == 2, "Capacity contradiction failed")

    print("PASS: n=%d, m=%d, common approval count=%d" % (n, m, k))
    print("PASS: 31 types represented; 83 identical bottleneck agents")
    print("PASS: all %s four-label multisets have a common approving type" % format(checked, ","))
    print("EQ1: 165 < 2*83 forces every realized utility <= 2")
    print("EF1: four-good coverage then forces every bundle size <= 3")
    print("CONTRADICTION: 341 goods > 3*113 = 339 total bundle capacity")
    print("Certified structural nonexistence; no minimality claim.")


if __name__ == "__main__":
    verify()

